Numerical simulations of a non-conservative hyperbolic system with geometric constraints describing swarming behavior

The Vicsek model is a very popular individual based model which describes collective behavior among animal societies. A macroscopic version of the Vicsek model has been derived from a large scale limit of this individual based model \cite{degond2007ml}. In this work, we want to numerically validate this Macroscopic Vicsek model (MV). To this aim, we compare the simulations of the macroscopic and microscopic models one with each other. The MV model is a non-conservative hyperbolic equation with a geometric constraint. Due to the lack of theory for this kind of equations, we derive several equivalents for this system leading to specific numerical schemes. The numerical simulations reveal that the microscopic and macroscopic models are in good agreement provided that we choose one of the proposed formulations based on a relaxation of the geometric constraint. This confirms the relevance of the macroscopic equation but it also calls for a better theoretical understanding of this type of equations.

==> figures/N200_Compute_Mean_speed.m <==
## compute some macroscopic quantities with particle dynamic

## Mean speed at the equilibrium
##  int w f_0(w) dw = J(d) Om
## with Om normalized vector



## Theoretically ##
###################

list_d_th = [.01:.01:5 5];
theta  = 0:.01:2*pi;

## init
J_d = zeros(1,length(list_d_th));
i_int = 1;

for d=list_d_th
  J_d(i_int) = trapz(theta,cos(theta).*exp(cos(theta)/d))/...
      (2*pi*besseli(0,1/d));
  i_int = i_int + 1;
endfor


## Numerically ##
#################

## init stock
ep     = 1;
N_par  = 200;

list_d   = [.1:.1:5];
n_d      = length(list_d);
J_d_exp  = zeros(1,n_d);


## Initiate PARAMETER_Vic
##N=...
nu      = 1/ep;
##d=...
R       = .5*ep;			# Radius R*ep
Time    = 180;			# total Time
dt      = .02;			# time step
Lx      = 1;			# size of the domain
Ly      = 1;
##  N, nu=1/ep, d=1/ep, R=ep,
##  Time, dt, Lx, Ly ,
##  d_grid=R, bool_init_rand=1, init_PARAM=1, bool_save=1, dx=0, dtheta=0
change_file("../../CVA_Vic/PARAMETER_Vic",...
	    [2;4;6; 8;9;11;12; 20;22;24;26;28;29],...
	    num2str([N_par;nu;R; Time;dt;Lx;Ly; R;1;1;0;0;0]));
## uniform distribution with riemann problem for initial condition
##change_file(name_file_init,[2;11;16;17],...
##	    num2str([1;3;0;0]));
## .. or theta = 0
change_file("../../CVA_Vic/PARAMETER_init",[2;11;13;14],...
	    num2str([1;1;0;0]));

for i=1:n_d
  ## change parameters Vicsek
  change_file("../../CVA_Vic/PARAMETER_Vic",5,num2str(list_d(i)/ep));
  ## change parameters init condition 
  ## change_file("../../CVA_Vic/PARAMETER_init",18,num2str(list_d(i)));

  ## initiate the data
  system("cd ../../CVA_Vic ; ./Vic");
  
  ##-- stock --##
  Global_order = load("../../CVA_Vic/data/Global_order_123456");
  J_d_exp(i)   = mean(Global_order(end/2:end));
endfor



figure(1)
plot(list_d_th,J_d,'linewidth',2,list_d,J_d_exp,'o','linewidth',2)
legend("Theoretically","Numerically")
xlabel('d','fontsize',20);
ylabel('J','fontsize',20);
axis([0 max(list_d) 0 1]);

%% save exp_5000_dt4 list_d_th J_d list_d J_d_exp

%% print("truc.eps","-depsc")


==> figures/Riemann_pbm_particles_choc_d02_2D.m <==
## Compute the solution of the Riemann problem with the particle simulation

## PARAMETER general
Lx   = 10;			# Domain size
Time = 2;			# Time of the simulation
d    = .2;			# intensity of noise

## PARAMETER particles
ep      = 1/10;			# hyperbolic rescaling
N_par   = 200000;	        # Number of particles N*dx/Lx>30
nb_run  = 10;			# Number of run

nu      = 1/ep;
d       = d/ep;
R       = .5*ep;	        # Radius R*ep
dt      = .01;			# time step (dt/ep<1)
Ly      = 10;%1*ep;
dx      = .25;			# meshgrid

## Initial condition
##rho_l   = 1;
##theta_l = 1.5;
##rho_r   = 2;
##theta_r = 1.8287;

#### rarefaction (avec d=.2)
%%rho_l   = 1;
%%theta_l = 1.5;
%%rho_r   = .25;
%%theta_r = .7;

#### choc (avec d=.2)
rho_l   = 1;
theta_l = 1.5;
rho_r   = 2;
theta_r = 1.8287;

#### choix 110 (avec d=1)
##rho_l   = .41119;
##theta_l = 1.04719755119;
##rho_r   = .58881;
##theta_r = 1.7;

#### choix 111 (avec d=1)
%%rho_l   = 1;
%%theta_l = 0.314159265358979;
%%rho_r   = 2.00463719612752;
%%theta_r = 1.54;

#### choix 511 (avec d=1)
##2d0
##1.7d0
##1.124591265640497d0
##0.601738549104657d0



##########################
## Particles simuations ##
##########################

## Parameter
##  d_grid=R, bool_init_rand=1, init_PARAM=1, bool_save=0, dx, dtheta
%%change_file("../../CVA_Vic/PARAMETER_Vic",...
%%	    [2;4;5;6; 8;9;11;12; 20;22;24;26;28;29],...
%%	    num2str([ ...
%%		     N_par; nu; d; R; ...
%%		     Time; dt; Lx; Ly; ...
%%		     R; 1; 1; 0; dx; 0 ...
%%		     ]));
%%## uniform distribution with riemann problem for initial condition
%%change_file("../../CVA_Vic/PARAMETER_init",...
%%	    [2;9; 11;16;17;18],...
%%	    num2str([3;rho_l/(rho_l+rho_r); 3;theta_l;theta_r;d/nu]));

## init ##
n_time = floor(Time/dt+.5);
Init_i0 = 1d5;
switch d
  case(.2/ep)
    J_theoric = 0.8931;
  case(1/ep)
    J_theoric = .4458;
  otherwise
    printf("Wrong choice for d (must be .2 or 1)!!\n")
    break
endswitch
## Density
xx  = 0:dx:Lx;
xx2 = [dx:dx:Lx] -dx/2;
n_x = length(xx);
n_y = length(0:dx:Ly);
## Theoric value for the energie
e_x_theoric = (1-J_theoric^2)*ones(1,length(xx));

break

#####################------ loop ------#####################
## Begin the simulation ##
dens_x_sum  = zeros(n_time+1,n_x);
theta_x_sum = zeros(n_time+1,n_x);
e_x_sum     = zeros(n_time+1,n_x);
Kn_x_sum    = zeros(n_time+1,n_x-1);
##
dens_sum    = zeros(n_x,n_y);
u_sum       = zeros(n_x,n_y);
v_sum       = zeros(n_x,n_y);

for i=1:nb_run
  ## run a simulation  
  system("cd ../../CVA_Vic ; ./Vic");
  ## stock
  for i_time=0:n_time
    i_p = Init_i0+i_time;
    ## load file
    dens_x      = load(strcat("../../CVA_Vic/data/dens_x", num2str(i_p)));
    theta_x     = load(strcat("../../CVA_Vic/data/theta_x",num2str(i_p)));
    u_x         = load(strcat("../../CVA_Vic/data/u_x",    num2str(i_p)));
    v_x         = load(strcat("../../CVA_Vic/data/v_x",    num2str(i_p)));
    e_x         = 1 - u_x.^2 - v_x.^2;
    ## dens for Kn
    dens_x_middle = .5*(dens_x(1:(n_x-1))+dens_x(2:n_x));
    u_x_middle    = .5*(u_x(1:(n_x-1))+u_x(2:n_x));
    e_x_middle    = .5*(e_x(1:(n_x-1))+e_x(2:n_x));
    Kn_x = 1./min(abs([dens_x_middle./( diff(dens_x)/dx ); ...
		       dens_x_middle.*u_x_middle./( diff(dens_x.*u_x)/dx ); ...
		       e_x_middle./( diff(e_x)/dx )]) );
    ## sum    
    dens_x_sum(i_time+1,:)  = dens_x_sum(i_time+1,:)  + dens_x;
    theta_x_sum(i_time+1,:) = theta_x_sum(i_time+1,:) + theta_x;
    e_x_sum(i_time+1,:)     = e_x_sum(i_time+1,:) + e_x;
    Kn_x_sum(i_time+1,:)    = Kn_x_sum(i_time+1,:) + Kn_x;
  endfor
  ##
  dens_sum = dens_sum + load(strcat("../../CVA_Vic/data/dens", num2str(123456)));
  u_sum    = u_sum    + load(strcat("../../CVA_Vic/data/u", num2str(123456)));
  v_sum    = v_sum    + load(strcat("../../CVA_Vic/data/v", num2str(123456)));
  
endfor

## take the mean
dens_x_sum  = dens_x_sum/nb_run;
theta_x_sum = theta_x_sum/nb_run;
e_x_sum     = e_x_sum/nb_run;
Kn_x_sum    = Kn_x_sum/nb_run;
dens_sum    = dens_sum/nb_run;
u_sum       = u_sum/nb_run;
v_sum       = v_sum/nb_run;


################---------------------------################

save exp_riemann_pbm dens_x_sum theta_x_sum e_x_sum Kn_x_sum dens_sum u_sum v_sum      

break

#####################-----  plot  -----#####################
figure(1);clf

printf("Saut en temps (-1 pour avoir etat final) :\n ");
saut_temps = input("Saut ? ");
if (saut_temps==-1) saut_temps = n_time; endif # on reajuste si nécessaire

i_t = 0;
for i_time=0:saut_temps:n_time
  i_t = i_t+1;
  ## all in one  
  plot(xx,Lx*(rho_l+rho_r)/2*dens_x_sum(i_t,:),xx,theta_x_sum(i_t,:),...
       xx,e_x_sum(i_t,:),'o',xx,e_x_theoric,'r')
       %%xx2,Kn_x_sum(i_t,:)
  axis([0 Lx -1 3])
  title(strcat("t = ",num2str(i_time*dt,"%10.2f")))
  legend("density","theta","energie")%,"Kn")
  %%## split
  %%subplot(2,1,1)
  %%plot(xx,dens_x_sum(i_t,:)*dx,xx,theta_x_sum(i_t,:))
  %%axis([0 Lx -1 3])
  %%title(strcat("t = ",num2str(i_time*dt,"%10.2f")))
  %%legend("density","theta")
  %%subplot(2,1,2)
  %%plot(xx,e_x_sum(i_t,:),"r",xx2,Kn_x_sum(i_t,:),"c")
  %%axis([0 Lx 0 1])
  %%legend("energie","Kn")
  pause(.001)
endfor  

#########  start and final position  ##########

plot(xx,Lx*(rho_l+rho_r)/2*dens_x_sum(1,:),'b','linewidth',2,...
     xx,Lx*(rho_l+rho_r)/2*dens_x_sum(n_time,:),'-ob','linewidth',2,...
     xx,theta_x_sum(1,:),'g','linewidth',2,...
     xx,theta_x_sum(n_time,:),'-og','linewidth',2,...
     xx,e_x_sum(1,:),'r','linewidth',2,...
     xx,e_x_sum(n_time,:),'-or','linewidth',2)%,...
     %%xx2,Kn_x_sum(1,:),'c','linewidth',2,...
     %%xx2,Kn_x_sum(n_time,:),'-oc','linewidth',2)
axis([0 Lx -1 3],"normal");
legend("rho (t=0)",strcat("rho (t=",num2str(Time),")"),...
       "theta (t=0)",strcat("theta (t=",num2str(Time),")"),...
       "e (t=0)",strcat("e (t=",num2str(Time),")"))%,...
       %%"Kn (t=0)",strcat("Kn (t=",num2str(Time),")"))
%% print("MC_sol.eps","-depsc")


break

################  2D  ################
n_fig = 2;

n_x = length(dens_sum(:,1))-1;
n_y = length(dens_sum(1,:))-1;
dx  = Lx/n_x ; dy = Ly/n_y ; dxy = min(dx,dy) ;
[X,Y] = meshgrid(dx*(0:n_x),dy*(0:n_y));
%% parameters
z_min = 0;
z_max = 3;
%% plot %%
%% Density
figure(n_fig); n_fig=n_fig+1;
colormap("hot");
legend('off')
surf(X',Y',dens_sum/dx/dx*10);
title("Density (rho)",'fontsize',20)
xlabel("x",'fontsize',24)
ylabel("y",'fontsize',24)
axis([0 Lx 0 Ly z_min z_max]);
caxis([z_min z_max])
%% flux
[X2,Y2] = meshgrid(2*dx*(0:n_x/2),2*dy*(0:n_y/2));
figure(n_fig); n_fig=n_fig+1;
legend('off')
quiver(X2',Y2',u_sum(1:2:41,1:2:41),v_sum(1:2:41,1:2:41));
xlabel("x",'fontsize',24)
ylabel("y",'fontsize',24)
title("Omega",'fontsize',20)
axis([-.5 Lx+.5 -.2 Ly+1],"equal");
%% flux (normalized)
figure(n_fig); n_fig=n_fig+1;
legend('off')
%% we fix all the vector to be equal to "r"
r = 1;
## the norm  
uv_norm = r*sqrt( u_sum.^2 + v_sum.^2 );
## to avoid division by 0
uv_norm = uv_norm + (uv_norm==0);
## new velocity
u_n = u_sum./uv_norm;
v_n = v_sum./uv_norm;
## plot  
quiver(X',Y',u_n,v_n)
xlabel("x",'fontsize',20)
ylabel("y",'fontsize',20)
title("Velocity (normalized) in the domain",'fontsize',20)
axis([0 Lx 0 Ly],"equal");

## print("truc.eps","-depsc","-F:22")

==> figures/valeurs_propres.m <==
##-- d=1 --##
c  = 0.52621;
ld = 3.19453;
##-- d=.2 --##
##c  = 0.78184
##ld = 0.24997

# les maximmums
v_temp = ( ((c-1)^2-4*ld)^2/(c+1)^2 - (c-1)^2 ) / (4*ld);
theta_min = atan( sqrt( v_temp ));
theta_max = atan(-sqrt( v_temp )) + pi;


## les 2 courbes
theta = 0:.01:pi;
gamma_1 = .5*( (c+1)*cos(theta)-sqrt((c-1)^2*cos(theta).^2 + 4*ld*sin(theta).^2));
gamma_2 = .5*( (c+1)*cos(theta)+sqrt((c-1)^2*cos(theta).^2 + 4*ld*sin(theta).^2));


## plot
clf
hold on
plot(theta,gamma_1,'linewidth',2,theta,gamma_2,'linewidth',2)
line([0 pi],[0 0],"color","black")
line([theta_max theta_max],[0 -2],"color","black")
line([theta_min theta_min],[0 2] ,"color","black")
line([0 pi],[0 0],"color","black")
hold off

legend("vp_1","vp_2")
xlabel("theta",'FontSize',20)
ylabel("eigenvector",'FontSize',20)

## print
#print("vp.eps","-depsc","-F:24")
print("vp.fig")

